Robust preparation noncontextuality inequalities in the simplest scenario

Contextuality is the leading notion of nonclassicality for a single system. However, an experimental demonstration requires finding procedures that are operationally equivalent, which might seem impossible to achieve exactly. Here I focus on the simplest non-trivial case, four preparations and two tomographically complete binary measurements. Exploiting a subtle connection to the CHSH scenario gives eight non-linear inequalities which are together necessary and sufficient for the experimental statistics to admit a preparation noncontextual model in such a scenario. No fixed operational equivalences are required, removing a key difficulty with experimental tests of older preparation noncontextuality inequalities.

==> anc/lemma1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     17229,        549]
NotebookOptionsPosition[     14444,        486]
NotebookOutlinePosition[     15629,        522]
CellTagsIndexPosition[     15586,        519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Robust preparation noncontextuality inequalities in the simplest scenario\
\>", "Title",
 CellChangeTimes->{{3.601835089549899*^9, 3.601835095619893*^9}, {
   3.6431273002709007`*^9, 3.643127308957842*^9}, {3.6645573365616713`*^9, 
   3.6645573383769007`*^9}, 3.742126609714468*^9, {3.742126708530107*^9, 
   3.7421267171298733`*^9}},ExpressionUUID->"4250a2f1-7065-41aa-9a05-\
785c384fb030"],

Cell[CellGroupData[{

Cell["Matthew F. Pusey", "Author",
 CellChangeTimes->{{3.601835099157358*^9, 
  3.601835106460537*^9}},ExpressionUUID->"e5c625fc-a2e0-444f-a243-\
4f46d05f360f"],

Cell["\<\
Department of Computer Science, University of Oxford, Wolfson Building, Parks \
Road, Oxford OX1 3QD, UK\[LineSeparator]Perimeter Institute for Theoretical \
Physics, 31 Caroline Street North, Waterloo, ON N2L 2Y5, Canada\
\>", "Institution",
 CellChangeTimes->{{3.601835123340987*^9, 3.601835153716765*^9}, {
  3.742126629419585*^9, 
  3.742126686506092*^9}},ExpressionUUID->"e8d61f2e-100a-4c7d-94b1-\
1f05d88d4a7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algebraic proof of Lemma 1", "Section",
 CellChangeTimes->{{3.601835166437022*^9, 3.601835191019796*^9}, {
   3.601905959617015*^9, 3.601905960937191*^9}, 
   3.742126695067233*^9},ExpressionUUID->"7a698911-5c9c-4978-a19a-\
5698fe7bac13"],

Cell[TextData[{
 "First define ",
 StyleBox["p",
  FontSlant->"Italic"],
 " and ",
 StyleBox["q",
  FontSlant->"Italic"],
 " and verify that they are indeed the solutions of equation (5)."
}], "Text",
 CellChangeTimes->{{3.602273470297805*^9, 3.6022734989241543`*^9}, {
   3.602273617978648*^9, 3.6022736192354794`*^9}, {3.643383612746254*^9, 
   3.643383614801841*^9}, 
   3.742126757146689*^9},ExpressionUUID->"67dc7c78-8551-4a47-8e32-\
60fc1c89b4f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"Det", "[", GridBox[{
       {
        RowBox[{
         SubscriptBox["x", "0"], "-", 
         SubscriptBox["x", "3"]}], 
        RowBox[{
         SubscriptBox["x", "2"], "-", 
         SubscriptBox["x", "1"]}]},
       {
        RowBox[{
         SubscriptBox["y", "0"], "-", 
         SubscriptBox["y", "3"]}], 
        RowBox[{
         SubscriptBox["y", "2"], "-", 
         SubscriptBox["y", "1"]}]}
      }], "]"}]}], " ", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Positive", " ", "by", " ", "equation", " ", 
    RowBox[{"(", "4", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pd", "=", 
   RowBox[{"Det", "[", GridBox[{
      {
       RowBox[{
        SubscriptBox["x", "2"], "-", 
        SubscriptBox["x", "3"]}], 
       RowBox[{
        SubscriptBox["x", "2"], "-", 
        SubscriptBox["x", "1"]}]},
      {
       RowBox[{
        SubscriptBox["y", "2"], "-", 
        SubscriptBox["y", "3"]}], 
       RowBox[{
        SubscriptBox["y", "2"], "-", 
        SubscriptBox["y", "1"]}]}
     }], "]"}]}], ";", 
  RowBox[{"p", "=", 
   RowBox[{"pd", "/", "d"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "12", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"qd", "=", 
   RowBox[{"Det", "[", GridBox[{
      {
       RowBox[{
        SubscriptBox["x", "0"], "-", 
        SubscriptBox["x", "3"]}], 
       RowBox[{
        SubscriptBox["x", "2"], "-", 
        SubscriptBox["x", "3"]}]},
      {
       RowBox[{
        SubscriptBox["y", "0"], "-", 
        SubscriptBox["y", "3"]}], 
       RowBox[{
        SubscriptBox["y", "2"], "-", 
        SubscriptBox["y", "3"]}]}
     }], "]"}]}], ";", 
  RowBox[{"q", "=", 
   RowBox[{"qd", "/", "d"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "13", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"p", GridBox[{
        {
         SubscriptBox["x", "0"]},
        {
         SubscriptBox["y", "0"]}
       }]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], GridBox[{
        {
         SubscriptBox["x", "3"]},
        {
         SubscriptBox["y", "3"]}
       }]}]}], "==", 
    RowBox[{
     RowBox[{"q", GridBox[{
        {
         SubscriptBox["x", "1"]},
        {
         SubscriptBox["y", "1"]}
       }]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "q"}], ")"}], GridBox[{
        {
         SubscriptBox["x", "2"]},
        {
         SubscriptBox["y", "2"]}
       }]}]}]}], "]"}], " "}]}], "Input",
 CellChangeTimes->{
  3.601835471791407*^9, {3.6018355651777697`*^9, 3.601835721513591*^9}, {
   3.601835851848432*^9, 3.601835921170513*^9}, {3.6018359654705963`*^9, 
   3.6018360192537127`*^9}, {3.6018360615781937`*^9, 
   3.6018360785735083`*^9}, {3.601836206936212*^9, 3.601836303495414*^9}, {
   3.601836333580061*^9, 3.601836491370055*^9}, 3.601836544475993*^9, {
   3.601836661099216*^9, 3.60183666702285*^9}, {3.601836699778528*^9, 
   3.601836857721758*^9}, {3.60183695629427*^9, 3.601837060518653*^9}, {
   3.601837100594124*^9, 3.6018373199127197`*^9}, {3.601905759691478*^9, 
   3.601905809863942*^9}, {3.601905946514801*^9, 3.601905976209293*^9}, {
   3.602273412668882*^9, 3.602273461624404*^9}, {3.602273501983569*^9, 
   3.602273503474585*^9}, {3.7421267691491413`*^9, 3.742126786754846*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e77a80c5-6798-43dc-8906-0abe43d757c3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7421268197545977`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b36d50a0-1cd5-4100-b8df-33b7aad78eb4"]
}, Open  ]],

Cell[TextData[{
 "Next consider the LHS minus the RHS of Equation (10), multiplying through \
by ",
 StyleBox["D",
  FontSlant->"Italic"],
 ":"
}], "Text",
 CellChangeTimes->{{3.602273510448955*^9, 3.6022735331804943`*^9}, {
   3.602273608211732*^9, 3.602273622571808*^9}, 
   3.742126834739099*^9},ExpressionUUID->"914154a7-cf3d-415d-916c-\
7afbb08f494a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr1", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"pd", " ", 
     SubscriptBox["z", "0"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "pd"}], ")"}], 
     SubscriptBox["z", "3"]}], "-", 
    RowBox[{"qd", " ", 
     SubscriptBox["z", "1"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "qd"}], ")"}], 
     SubscriptBox["z", "2"]}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.602273423539459*^9, 3.602273540978348*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"7d0f701b-95c6-4986-8302-886114daf71a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["x", "2"]}], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "0"]}], "-", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "0"]}], "-", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "1"]}], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "1"]}], "+", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "2"]}], "-", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "2"]}], "-", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "3"]}], "-", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "3"]}], "-", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "3"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "3"]}], "+", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "3"]}], "-", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "3"]}]}]], "Output",
 CellChangeTimes->{3.74212685074403*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"6295abe7-e922-4e03-96f6-457fb63aacac"]
}, Open  ]],

Cell["Then expand out the determinant on the LHS of Equation (11):", "Text",
 CellChangeTimes->{{3.60227354826507*^9, 3.602273566211244*^9}, {
   3.6022736149237337`*^9, 3.602273635748755*^9}, 
   3.742126858242805*^9},ExpressionUUID->"ba98085c-f547-45c3-8cf8-\
0d8b66565290"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr2", "=", 
  RowBox[{"Det", "[", GridBox[{
     {
      SubscriptBox["x", "0"], 
      SubscriptBox["y", "0"], 
      SubscriptBox["z", "0"], "1"},
     {
      SubscriptBox["x", "1"], 
      SubscriptBox["y", "1"], 
      SubscriptBox["z", "1"], "1"},
     {
      SubscriptBox["x", "2"], 
      SubscriptBox["y", "2"], 
      SubscriptBox["z", "2"], "1"},
     {
      SubscriptBox["x", "3"], 
      SubscriptBox["y", "3"], 
      SubscriptBox["z", "3"], "1"}
    }], "]"}], " "}]], "Input",
 CellChangeTimes->{
  3.602273438537677*^9, {3.602273800189372*^9, 3.602273800464381*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1ed2fef2-0b2a-4a6a-ba3c-c1d76cbd588c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["x", "2"]}], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "0"]}], "-", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "0"]}], "-", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "0"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "1"]}], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "1"]}], "+", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "1"]}], "-", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "2"]}], "-", 
  RowBox[{
   SubscriptBox["x", "3"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "2"]}], "-", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "3"], " ", 
   SubscriptBox["z", "2"]}], "+", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "3"]}], "-", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "0"], " ", 
   SubscriptBox["z", "3"]}], "-", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "3"]}], "+", 
  RowBox[{
   SubscriptBox["x", "2"], " ", 
   SubscriptBox["y", "1"], " ", 
   SubscriptBox["z", "3"]}], "+", 
  RowBox[{
   SubscriptBox["x", "0"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "3"]}], "-", 
  RowBox[{
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["y", "2"], " ", 
   SubscriptBox["z", "3"]}]}]], "Output",
 CellChangeTimes->{3.7421268597184973`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"4c7ccfad-94df-4747-82e2-96a0efa93a31"]
}, Open  ]],

Cell["\<\
In the paper it is claimed that the above two expressions are equal:\
\>", "Text",
 CellChangeTimes->{{3.602273576890294*^9, 3.602273593155919*^9}, {
  3.602273640683395*^9, 
  3.602273640843734*^9}},ExpressionUUID->"49e79b69-0af0-4b98-aa04-\
409b1a660d6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr1", "==", "expr2"}]], "Input",
 CellChangeTimes->{3.602273444516879*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"42c1fb6b-df77-4d18-acf9-15ae4f6d5935"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.742126865218889*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"8d294b6b-d558-4606-9ff0-f9e35fdb7e52"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
WindowSize->{1920, 1061},
WindowMargins->{{0, Automatic}, {0, Automatic}},
WindowStatusArea->"lemma1.nb last backed up to lemma1.nb~ on Wed 1 Aug 2018 \
at 4:40:19 PM",
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/mattrix/proj/context/shortpaper/lemma1.pdf",
"PrintingMargins"->{{43, 43}, {72, 72}}},
ShowSyntaxStyles->True,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Article"}, "JournalArticle.nb", CharacterEncoding -> 
       "UTF-8"]]], 
   Cell[
    StyleData["Equation"]]}, 
  WindowMargins -> {{Automatic, 0}, {0, Automatic}}, Visible -> False, 
  FrontEndVersion -> "11.3 for Linux x86 (64-bit) (March 6, 2018)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
PrivateNotebookOptions -> {"NotebookAuthor" -> ""}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 401, 7, 80, "Title",ExpressionUUID->"4250a2f1-7065-41aa-9a05-785c384fb030"],
Cell[CellGroupData[{
Cell[1005, 33, 160, 3, 46, "Author",ExpressionUUID->"e5c625fc-a2e0-444f-a243-4f46d05f360f"],
Cell[1168, 38, 427, 8, 33, "Institution",ExpressionUUID->"e8d61f2e-100a-4c7d-94b1-1f05d88d4a7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1632, 51, 244, 4, 53, "Section",ExpressionUUID->"7a698911-5c9c-4978-a19a-5698fe7bac13"],
Cell[1879, 57, 453, 13, 24, "Text",ExpressionUUID->"67dc7c78-8551-4a47-8e32-60fc1c89b4f9"],
Cell[CellGroupData[{
Cell[2357, 74, 3556, 112, 157, "Input",ExpressionUUID->"e77a80c5-6798-43dc-8906-0abe43d757c3"],
Cell[5916, 188, 153, 2, 32, "Output",ExpressionUUID->"b36d50a0-1cd5-4100-b8df-33b7aad78eb4"]
}, Open  ]],
Cell[6084, 193, 356, 10, 24, "Text",ExpressionUUID->"914154a7-cf3d-415d-916c-7afbb08f494a"],
Cell[CellGroupData[{
Cell[6465, 207, 572, 17, 32, "Input",ExpressionUUID->"7d0f701b-95c6-4986-8302-886114daf71a"],
Cell[7040, 226, 2857, 100, 32, "Output",ExpressionUUID->"6295abe7-e922-4e03-96f6-457fb63aacac"]
}, Open  ]],
Cell[9912, 329, 276, 4, 24, "Text",ExpressionUUID->"ba98085c-f547-45c3-8cf8-0d8b66565290"],
Cell[CellGroupData[{
Cell[10213, 337, 689, 22, 80, "Input",ExpressionUUID->"1ed2fef2-0b2a-4a6a-ba3c-c1d76cbd588c"],
Cell[10905, 361, 2860, 100, 32, "Output",ExpressionUUID->"4c7ccfad-94df-4747-82e2-96a0efa93a31"]
}, Open  ]],
Cell[13780, 464, 267, 6, 24, "Text",ExpressionUUID->"49e79b69-0af0-4b98-aa04-409b1a660d6a"],
Cell[CellGroupData[{
Cell[14072, 474, 178, 3, 32, "Input",ExpressionUUID->"42c1fb6b-df77-4d18-acf9-15ae4f6d5935"],
Cell[14253, 479, 151, 2, 32, "Output",ExpressionUUID->"8d294b6b-d558-4606-9ff0-f9e35fdb7e52"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


